Optimized Monte Carlo Tree Search for Enhanced Decision Making in the FrozenLake Environment

Monte Carlo Tree Search (MCTS) is a powerful algorithm for solving complex decision-making problems. This paper presents an optimized MCTS implementation applied to the FrozenLake environment, a classic reinforcement learning task characterized by stochastic transitions. The optimization leverages cumulative reward and visit count tables along with the Upper Confidence Bound for Trees (UCT) formula, resulting in efficient learning in a slippery grid world. We benchmark our implementation against other decision-making algorithms, including MCTS with Policy and Q-Learning, and perform a detailed comparison of their performance. The results demonstrate that our optimized approach effectively maximizes rewards and success rates while minimizing convergence time, outperforming baseline methods, especially in environments with inherent randomness.

==> Final.py <==
import gymnasium as gym
import numpy as np
import matplotlib.pyplot as plt
import random
import math
from tqdm import tqdm  # Progress bar library
from scipy.ndimage import uniform_filter1d  # For smoothing
import os  # For directory creation
from collections import defaultdict
import time  # For measuring execution time

# -----------------------------------------
# OptimizedMCTS Class
# -----------------------------------------
class OptimizedMCTS:
    def __init__(self, env, num_simulations=100, exploration_weight=1.4):
        self.env = env
        self.num_simulations = num_simulations
        self.exploration_weight = exploration_weight
        self.Q = {}  # Cumulative reward table
        self.N = {}  # Visit count table
        self.actions = list(range(env.action_space.n))

    def simulate(self, state):
        """Simulate a sequence of random actions until a terminal state"""
        total_reward = 0
        done = False
        discount = 1

        # Create a separate simulation environment
        sim_env = gym.make(self.env.spec.id, render_mode='none', is_slippery=True)
        sim_env.reset(seed=42)  # Optional: Set seed for reproducibility
        sim_env.unwrapped.s = state  # Set the state

        while not done:
            action = random.choice(self.actions)  # Random actions
            next_state, reward, done, _, _ = sim_env.step(action)
            total_reward += reward * discount
            discount *= 0.99  # Discount factor

        sim_env.close()
        return total_reward

    def expand(self, state):
        """Expand a new state in the search tree"""
        action = random.choice(self.actions)
        new_state, reward, done, _, _ = self.env.step(action)
        return new_state, reward, done

    def best_action(self, state):
        """Select the best action using Upper Confidence Bound for Trees (UCT)"""
        best_action = None
        best_value = -float('inf')

        # Total visits to the state
        total_visits = sum(self.N.get((state, a), 0) for a in self.actions)

        for action in self.actions:
            state_action = (state, action)

            # Initialize if it's the first visit to the state-action pair
            if state_action not in self.Q:
                self.Q[state_action] = 0
                self.N[state_action] = 1  # Initialize to 1 to avoid division by zero

            # Calculate exploitation and exploration
            exploitation = self.Q[state_action] / self.N[state_action]
            exploration = self.exploration_weight * math.sqrt(
                math.log(total_visits + 1) / self.N[state_action]
            )
            value = exploitation + exploration

            if value > best_value:
                best_value = value
                best_action = action

        return best_action

    def tree_policy(self, state):
        """Action selection using UCT in the tree"""
        path = []
        while True:
            action = self.best_action(state)
            path.append((state, action))
            new_state, reward, done, _, _ = self.env.step(action)
            state = new_state
            if done:
                return path, reward

    def backpropagate(self, path, reward):
        """Propagate the rewards obtained in the simulation"""
        for state, action in path:
            state_action = (state, action)
            if state_action not in self.Q:
                self.Q[state_action] = 0
                self.N[state_action] = 0
            self.Q[state_action] += reward
            self.N[state_action] += 1

    def run(self, total_episodes=100000):
        """Run the MCTS algorithm with a progress bar"""
        success_rate = []
        rewards_per_episode = []
        steps_per_episode = []

        for episode in tqdm(range(total_episodes), desc="Running Optimized MCTS", unit="episode"):
            state, _ = self.env.reset()
            path, reward = self.tree_policy(state)
            self.backpropagate(path, reward)

            # Log the metrics
            success_rate.append(1 if reward == 1 else 0)
            rewards_per_episode.append(reward)
            steps_per_episode.append(len(path))

        return success_rate, rewards_per_episode, steps_per_episode

# -----------------------------------------
# MCTSPolicyLearner Class
# -----------------------------------------
class MCTSPolicyLearner:
    def __init__(self, env, num_simulations=10, gamma=0.99):
        self.env = env
        self.num_simulations = num_simulations
        self.gamma = gamma
        self.actions = list(range(env.action_space.n))
        
        # Q-table to store the average state-action values
        self.Q = defaultdict(lambda: np.zeros(env.action_space.n))  # Q[state][action]
        self.N = defaultdict(lambda: np.zeros(env.action_space.n))  # Visit count per action
        
        # Create a separate simulation environment
        self.sim_env = gym.make(env.spec.id, render_mode='none', is_slippery=True)
        
    def simulate_action(self, state, action, max_depth=20):
        total_reward = 0
        done = False
        steps = 0
        discount = 1
        
        # Reset the simulation environment
        self.sim_env.reset()
        # Set the state
        self.sim_env.unwrapped.s = state
        
        # Simulate the action
        next_state, reward, done, _, _ = self.sim_env.step(action)
        total_reward += reward * discount
        
        while not done and steps < max_depth:
            next_action = random.choice(self.actions)
            next_state, reward, done, _, _ = self.sim_env.step(next_action)
            discount *= self.gamma
            total_reward += reward * discount
            steps += 1
        
        return total_reward
    
    def update_Q(self, state, action, reward):
        self.N[state][action] += 1
        # Incremental average update
        self.Q[state][action] += (reward - self.Q[state][action]) / self.N[state][action]
    
    def policy_action(self, state, epsilon=0.1):
        # Epsilon-greedy selection: explore with probability epsilon, otherwise exploit
        if random.random() < epsilon:
            return random.choice(self.actions)
        else:
            # Handle unseen states
            if state not in self.Q or np.all(self.Q[state] == 0):
                return random.choice(self.actions)
            return np.argmax(self.Q[state])
    
    def run(self, total_episodes=100000):
        success_rate = []
        rewards_per_episode = []
        steps_per_episode = []
    
        for episode in tqdm(range(total_episodes), desc="Running MCTS with Policy", unit="episode"):
            state, _ = self.env.reset()
            done = False
            episode_reward = 0
            steps = 0
    
            while not done:
                action = self.policy_action(state)  # Use the learned policy
                next_state, reward, done, _, _ = self.env.step(action)
                episode_reward += reward
                steps += 1
    
                # Simulate and update Q-Table
                for _ in range(self.num_simulations):
                    sim_reward = self.simulate_action(state, action)
                    self.update_Q(state, action, sim_reward)
    
                state = next_state
    
            # Log the metrics
            success_rate.append(1 if reward == 1 else 0)
            rewards_per_episode.append(episode_reward)
            steps_per_episode.append(steps)
    
        self.sim_env.close()  # Close the simulation environment when done
        return success_rate, rewards_per_episode, steps_per_episode

# -----------------------------------------
# QLearningAgent Class
# -----------------------------------------
class QLearningAgent:
    def __init__(self, env, learning_rate=0.1, discount_factor=0.99, exploration_rate=1.0, exploration_decay=0.9999, min_exploration_rate=0.01):
        self.env = env
        self.Q = {}
        self.learning_rate = learning_rate
        self.discount_factor = discount_factor
        self.exploration_rate = exploration_rate
        self.exploration_decay = exploration_decay
        self.min_exploration_rate = min_exploration_rate
        self.actions = list(range(env.action_space.n))

    def choose_action(self, state):
        if random.uniform(0, 1) < self.exploration_rate:
            action = random.choice(self.actions)
        else:
            q_values = [self.Q.get((state, a), 0.0) for a in self.actions]
            max_q = max(q_values)
            max_actions = [a for a, q in zip(self.actions, q_values) if q == max_q]
            action = random.choice(max_actions)
        return action

    def run(self, total_episodes=100000):
        success_rate = []
        rewards_per_episode = []
        steps_per_episode = []

        for episode in tqdm(range(total_episodes), desc="Running Q-Learning", unit="episode"):
            state, _ = self.env.reset()
            done = False
            episode_reward = 0
            steps = 0

            while not done:
                action = self.choose_action(state)
                next_state, reward, done, _, _ = self.env.step(action)

                # Update Q-table
                old_value = self.Q.get((state, action), 0.0)
                next_max = max([self.Q.get((next_state, a), 0.0) for a in self.actions])
                new_value = old_value + self.learning_rate * (reward + self.discount_factor * next_max - old_value)
                self.Q[(state, action)] = new_value

                state = next_state
                episode_reward += reward
                steps += 1

            # Decay exploration rate
            self.exploration_rate = max(self.min_exploration_rate, self.exploration_rate * self.exploration_decay)

            # Log the metrics
            success_rate.append(1 if reward == 1 else 0)
            rewards_per_episode.append(episode_reward)
            steps_per_episode.append(steps)

        return success_rate, rewards_per_episode, steps_per_episode

# -----------------------------------------
# Plotting Functions
# -----------------------------------------
def plot_comparison(success_rates, rewards_per_episode_list, steps_per_episode_list, agent_names, times):
    """Generates and saves comparison graphs for the three agents."""
    
    # Create the 'img' directory if it doesn't exist
    os.makedirs("img", exist_ok=True)
    
    episodes = np.arange(1, len(success_rates[0]) + 1)
    
    # -------------------------------
    # Success Rate per Episode
    # -------------------------------
    plt.figure(figsize=(12, 8))
    for success_rate, name in zip(success_rates, agent_names):
        cumulative_success = np.cumsum(success_rate) / episodes
        plt.plot(episodes, cumulative_success, label=name)
    plt.title("Success Rate per Episode")
    plt.xlabel("Episodes")
    plt.ylabel("Cumulative Success Rate")
    plt.legend()
    plt.grid(True)
    plt.savefig("img/success_rate_comparison.png")  # Save the figure
    plt.show()
    
    # -------------------------------
    # Average Reward per Episode (Smoothed)
    # -------------------------------
    plt.figure(figsize=(12, 8))
    for rewards_per_episode, name in zip(rewards_per_episode_list, agent_names):
        smoothed_rewards = uniform_filter1d(rewards_per_episode, size=500)
        plt.plot(episodes, smoothed_rewards, label=name)
    plt.title("Average Reward per Episode (Smoothed)")
    plt.xlabel("Episodes")
    plt.ylabel("Average Reward")
    plt.legend()
    plt.grid(True)
    plt.savefig("img/average_reward_comparison.png")  # Save the figure
    plt.show()
    
    # -------------------------------
    # Convergence Rate (Steps per Episode) (Smoothed)
    # -------------------------------
    plt.figure(figsize=(12, 8))
    for steps_per_episode, name in zip(steps_per_episode_list, agent_names):
        smoothed_steps = uniform_filter1d(steps_per_episode, size=500)
        plt.plot(episodes, smoothed_steps, label=name)
    plt.title("Convergence Rate (Smoothed Steps per Episode)")
    plt.xlabel("Episodes")
    plt.ylabel("Number of Steps")
    plt.legend()
    plt.grid(True)
    plt.savefig("img/convergence_rate_comparison.png")  # Save the figure
    plt.show()
    
    # -------------------------------
    # Execution Time
    # -------------------------------
    plt.figure(figsize=(8, 6))
    plt.bar(agent_names, times, color=['b', 'g', 'r'])
    plt.title("Execution Time by Agent")
    plt.xlabel("Agent")
    plt.ylabel("Time (seconds)")
    plt.grid(axis='y')
    plt.savefig("img/execution_time_comparison.png")  # Save the figure
    plt.show()

# -----------------------------------------
# Main Execution
# -----------------------------------------
if __name__ == "__main__":
    env_name = "FrozenLake-v1"
    total_episodes = 100000  # You can adjust this number for faster testing

    # Add agent names
    agent_names = ["Optimized MCTS", "MCTS with Policy", "Q-Learning"]

    # Initialize lists to store metrics for each agent
    success_rates = []
    rewards_per_episode_list = []
    steps_per_episode_list = []
    execution_times = []

    # -----------------------------------------
    # Run OptimizedMCTS
    # -----------------------------------------
    print("\n--- Running Optimized MCTS ---")
    env_mcts = gym.make(env_name, render_mode='none', is_slippery=True)
    optimized_mcts = OptimizedMCTS(env_mcts, num_simulations=100, exploration_weight=1.4)
    start_time = time.time()
    success_rate_mcts, rewards_per_episode_mcts, steps_per_episode_mcts = optimized_mcts.run(total_episodes=total_episodes)
    end_time = time.time()
    env_mcts.close()
    elapsed_time_mcts = end_time - start_time
    print(f"Optimized MCTS execution time: {elapsed_time_mcts:.2f} seconds\n")
    success_rates.append(success_rate_mcts)
    rewards_per_episode_list.append(rewards_per_episode_mcts)
    steps_per_episode_list.append(steps_per_episode_mcts)
    execution_times.append(elapsed_time_mcts)

    # -----------------------------------------
    # Run MCTSPolicyLearner
    # -----------------------------------------
    print("\n--- Running MCTS with Policy ---")
    env_mcts_policy = gym.make(env_name, render_mode='none', is_slippery=True)
    mcts_policy_learner = MCTSPolicyLearner(env_mcts_policy, num_simulations=10, gamma=0.99)
    start_time = time.time()
    success_rate_policy, rewards_per_episode_policy, steps_per_episode_policy = mcts_policy_learner.run(total_episodes=total_episodes)
    end_time = time.time()
    env_mcts_policy.close()
    elapsed_time_policy = end_time - start_time
    print(f"MCTS with Policy execution time: {elapsed_time_policy:.2f} seconds\n")
    success_rates.append(success_rate_policy)
    rewards_per_episode_list.append(rewards_per_episode_policy)
    steps_per_episode_list.append(steps_per_episode_policy)
    execution_times.append(elapsed_time_policy)

    # -----------------------------------------
    # Run QLearningAgent
    # -----------------------------------------
    print("\n--- Running Q-Learning ---")
    env_qlearning = gym.make(env_name, render_mode='none', is_slippery=True)
    q_learning_agent = QLearningAgent(env_qlearning)
    start_time = time.time()
    success_rate_qlearning, rewards_per_episode_qlearning, steps_per_episode_qlearning = q_learning_agent.run(total_episodes=total_episodes)
    end_time = time.time()
    env_qlearning.close()
    elapsed_time_qlearning = end_time - start_time
    print(f"Q-Learning execution time: {elapsed_time_qlearning:.2f} seconds\n")
    success_rates.append(success_rate_qlearning)
    rewards_per_episode_list.append(rewards_per_episode_qlearning)
    steps_per_episode_list.append(steps_per_episode_qlearning)
    execution_times.append(elapsed_time_qlearning)

    # -----------------------------------------
    # Generate and Save Comparison Graphs
    # -----------------------------------------
    plot_comparison(success_rates, rewards_per_episode_list, steps_per_episode_list, agent_names, execution_times)

